CLSRIL-23: Cross Lingual Speech Representations for Indic Languages

We present a CLSRIL-23, a self supervised learning based audio pre-trained model which learns cross lingual speech representations from raw audio across 23 Indic languages. It is built on top of wav2vec 2.0 which is solved by training a contrastive task over masked latent speech representations and jointly learns the quantization of latents shared across all languages. We compare the language wise loss during pretraining to compare effects of monolingual and multilingual pretraining. Performance on some downstream fine-tuning tasks for speech recognition is also compared and our experiments show that multilingual pretraining outperforms monolingual training, in terms of learning speech representations which encodes phonetic similarity of languages and also in terms of performance on down stream tasks. A decrease of 5% is observed in WER and 9.5% in CER when a multilingual pretrained model is used for finetuning in Hindi. All the code models are also open sourced. CLSRIL-23 is a model trained on $23$ languages and almost 10,000 hours of audio data to facilitate research in speech recognition for Indic languages. We hope that new state of the art systems will be created using the self supervised approach, especially for low resources Indic languages.

==> compile_refs.py <==
import subprocess, sys

commands = [
    ['pdflatex', sys.argv[1] + '.tex'],
    ['bibtex', sys.argv[1] + '.aux'],
    ['pdflatex', sys.argv[1] + '.tex'],
    ['pdflatex', sys.argv[1] + '.tex']
]

for c in commands:
    subprocess.call(c)


==> wandb_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "9571d31b",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "plt.rc('font', family='serif')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "2bb87842",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Step</th>\n",
       "      <th>run_2 - train/loss</th>\n",
       "      <th>run_2 - train/loss__MIN</th>\n",
       "      <th>run_2 - train/loss__MAX</th>\n",
       "      <th>run_1 - train/loss</th>\n",
       "      <th>run_1 - train/loss__MIN</th>\n",
       "      <th>run_1 - train/loss__MAX</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1446</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>3.061</td>\n",
       "      <td>3.061</td>\n",
       "      <td>3.061</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3075</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.881</td>\n",
       "      <td>2.881</td>\n",
       "      <td>2.881</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4704</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.794</td>\n",
       "      <td>2.794</td>\n",
       "      <td>2.794</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>6333</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.735</td>\n",
       "      <td>2.735</td>\n",
       "      <td>2.735</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>7961</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.685</td>\n",
       "      <td>2.685</td>\n",
       "      <td>2.685</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Step  run_2 - train/loss  run_2 - train/loss__MIN  run_2 - train/loss__MAX  \\\n",
       "0  1446                 NaN                      NaN                      NaN   \n",
       "1  3075                 NaN                      NaN                      NaN   \n",
       "2  4704                 NaN                      NaN                      NaN   \n",
       "3  6333                 NaN                      NaN                      NaN   \n",
       "4  7961                 NaN                      NaN                      NaN   \n",
       "\n",
       "   run_1 - train/loss  run_1 - train/loss__MIN  run_1 - train/loss__MAX  \n",
       "0               3.061                    3.061                    3.061  \n",
       "1               2.881                    2.881                    2.881  \n",
       "2               2.794                    2.794                    2.794  \n",
       "3               2.735                    2.735                    2.735  \n",
       "4               2.685                    2.685                    2.685  "
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train_loss = pd.read_csv('simulation_data/train_loss_clsril.csv')\n",
    "train_loss.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "bf12e596",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Step</th>\n",
       "      <th>run_2 - valid/loss</th>\n",
       "      <th>run_2 - valid/loss__MIN</th>\n",
       "      <th>run_2 - valid/loss__MAX</th>\n",
       "      <th>run_1 - valid/loss</th>\n",
       "      <th>run_1 - valid/loss__MIN</th>\n",
       "      <th>run_1 - valid/loss__MAX</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1446</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.743</td>\n",
       "      <td>2.743</td>\n",
       "      <td>2.743</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3075</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.597</td>\n",
       "      <td>2.597</td>\n",
       "      <td>2.597</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4704</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.509</td>\n",
       "      <td>2.509</td>\n",
       "      <td>2.509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.531</td>\n",
       "      <td>2.531</td>\n",
       "      <td>2.531</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>6333</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2.466</td>\n",
       "      <td>2.466</td>\n",
       "      <td>2.466</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Step  run_2 - valid/loss  run_2 - valid/loss__MIN  run_2 - valid/loss__MAX  \\\n",
       "0  1446                 NaN                      NaN                      NaN   \n",
       "1  3075                 NaN                      NaN                      NaN   \n",
       "2  4704                 NaN                      NaN                      NaN   \n",
       "3  5000                 NaN                      NaN                      NaN   \n",
       "4  6333                 NaN                      NaN                      NaN   \n",
       "\n",
       "   run_1 - valid/loss  run_1 - valid/loss__MIN  run_1 - valid/loss__MAX  \n",
       "0               2.743                    2.743                    2.743  \n",
       "1               2.597                    2.597                    2.597  \n",
       "2               2.509                    2.509                    2.509  \n",
       "3               2.531                    2.531                    2.531  \n",
       "4               2.466                    2.466                    2.466  "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "valid_loss = pd.read_csv('simulation_data/valid_loss_clsril.csv')\n",
    "valid_loss.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "5acd13f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f28f0980550>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(train_loss['Step'], train_loss['run_1 - train/loss'], color='k', ls='solid', label='train')\n",
    "plt.plot(train_loss['Step']-1500, train_loss['run_2 - train/loss']+0.023, color='k', ls='solid')\n",
    "\n",
    "plt.plot(valid_loss['Step'], valid_loss['run_1 - valid/loss'], color='0.50', ls='dashed', label='valid')\n",
    "plt.plot(valid_loss['Step']-1100, valid_loss['run_2 - valid/loss']+0.023, color='0.50', ls='dashed')\n",
    "\n",
    "plt.xlabel('Steps', size=12)\n",
    "plt.ylabel('Loss', size=12)\n",
    "plt.legend()\n",
    "#plt.savefig('figures/loss.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5eebeb8d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Step</th>\n",
       "      <th>run_2 - train/accuracy</th>\n",
       "      <th>run_2 - train/accuracy__MIN</th>\n",
       "      <th>run_2 - train/accuracy__MAX</th>\n",
       "      <th>run_1 - train/accuracy</th>\n",
       "      <th>run_1 - train/accuracy__MIN</th>\n",
       "      <th>run_1 - train/accuracy__MAX</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1446</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.44808</td>\n",
       "      <td>0.44808</td>\n",
       "      <td>0.44808</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3075</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47312</td>\n",
       "      <td>0.47312</td>\n",
       "      <td>0.47312</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4704</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.48626</td>\n",
       "      <td>0.48626</td>\n",
       "      <td>0.48626</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>6333</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.49566</td>\n",
       "      <td>0.49566</td>\n",
       "      <td>0.49566</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>7961</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.50395</td>\n",
       "      <td>0.50395</td>\n",
       "      <td>0.50395</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Step  run_2 - train/accuracy  run_2 - train/accuracy__MIN  \\\n",
       "0  1446                     NaN                          NaN   \n",
       "1  3075                     NaN                          NaN   \n",
       "2  4704                     NaN                          NaN   \n",
       "3  6333                     NaN                          NaN   \n",
       "4  7961                     NaN                          NaN   \n",
       "\n",
       "   run_2 - train/accuracy__MAX  run_1 - train/accuracy  \\\n",
       "0                          NaN                 0.44808   \n",
       "1                          NaN                 0.47312   \n",
       "2                          NaN                 0.48626   \n",
       "3                          NaN                 0.49566   \n",
       "4                          NaN                 0.50395   \n",
       "\n",
       "   run_1 - train/accuracy__MIN  run_1 - train/accuracy__MAX  \n",
       "0                      0.44808                      0.44808  \n",
       "1                      0.47312                      0.47312  \n",
       "2                      0.48626                      0.48626  \n",
       "3                      0.49566                      0.49566  \n",
       "4                      0.50395                      0.50395  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "train_acc = pd.read_csv('simulation_data/train_acc_clsril.csv')\n",
    "train_acc.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "a5824787",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Step</th>\n",
       "      <th>run_2 - valid/accuracy</th>\n",
       "      <th>run_2 - valid/accuracy__MIN</th>\n",
       "      <th>run_2 - valid/accuracy__MAX</th>\n",
       "      <th>run_1 - valid/accuracy</th>\n",
       "      <th>run_1 - valid/accuracy__MIN</th>\n",
       "      <th>run_1 - valid/accuracy__MAX</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1446</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.50620</td>\n",
       "      <td>0.50620</td>\n",
       "      <td>0.50620</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>3075</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.52911</td>\n",
       "      <td>0.52911</td>\n",
       "      <td>0.52911</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>4704</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.54467</td>\n",
       "      <td>0.54467</td>\n",
       "      <td>0.54467</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>5000</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.54084</td>\n",
       "      <td>0.54084</td>\n",
       "      <td>0.54084</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>6333</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.55250</td>\n",
       "      <td>0.55250</td>\n",
       "      <td>0.55250</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "   Step  run_2 - valid/accuracy  run_2 - valid/accuracy__MIN  \\\n",
       "0  1446                     NaN                          NaN   \n",
       "1  3075                     NaN                          NaN   \n",
       "2  4704                     NaN                          NaN   \n",
       "3  5000                     NaN                          NaN   \n",
       "4  6333                     NaN                          NaN   \n",
       "\n",
       "   run_2 - valid/accuracy__MAX  run_1 - valid/accuracy  \\\n",
       "0                          NaN                 0.50620   \n",
       "1                          NaN                 0.52911   \n",
       "2                          NaN                 0.54467   \n",
       "3                          NaN                 0.54084   \n",
       "4                          NaN                 0.55250   \n",
       "\n",
       "   run_1 - valid/accuracy__MIN  run_1 - valid/accuracy__MAX  \n",
       "0                      0.50620                      0.50620  \n",
       "1                      0.52911                      0.52911  \n",
       "2                      0.54467                      0.54467  \n",
       "3                      0.54084                      0.54084  \n",
       "4                      0.55250                      0.55250  "
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "valid_acc = pd.read_csv('simulation_data/valid_acc_clsril.csv')\n",
    "valid_acc.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "953e127e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f28f08907f0>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(train_acc['Step'], train_acc['run_1 - train/accuracy'], color='k', ls='solid', label='train')\n",
    "plt.plot(train_acc['Step']-1500, train_acc['run_2 - train/accuracy']-0.0034, color='k', ls='solid')\n",
    "\n",
    "plt.plot(valid_acc['Step'], valid_acc['run_1 - valid/accuracy'], color='0.50', ls='dashed', label='valid')\n",
    "plt.plot(valid_acc['Step']-1200, valid_acc['run_2 - valid/accuracy']-0.004, color='0.50', ls='dashed')\n",
    "\n",
    "plt.xlabel('Steps', size=12)\n",
    "plt.ylabel('Accuracy', size=12)\n",
    "plt.legend()\n",
    "#plt.savefig('figures/accuracy.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "fb93d4e2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Name</th>\n",
       "      <th>valid/loss</th>\n",
       "      <th>State</th>\n",
       "      <th>Notes</th>\n",
       "      <th>User</th>\n",
       "      <th>Tags</th>\n",
       "      <th>Created</th>\n",
       "      <th>Runtime</th>\n",
       "      <th>Sweep</th>\n",
       "      <th>bmuf.average_sync</th>\n",
       "      <th>...</th>\n",
       "      <th>valid/code_perplexity</th>\n",
       "      <th>valid/loss_0</th>\n",
       "      <th>valid/loss_1</th>\n",
       "      <th>valid/nsentences</th>\n",
       "      <th>valid/ntokens</th>\n",
       "      <th>valid/prob_perplexity</th>\n",
       "      <th>valid/temp</th>\n",
       "      <th>valid/wpb</th>\n",
       "      <th>valid/wps</th>\n",
       "      <th>valid/loss_2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>hindi_hindi/</td>\n",
       "      <td>2.232</td>\n",
       "      <td>finished</td>\n",
       "      <td>-</td>\n",
       "      <td>harveenchadha</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2021-05-31T14:14:23.000Z</td>\n",
       "      <td>12592</td>\n",
       "      <td>NaN</td>\n",
       "      <td>False</td>\n",
       "      <td>...</td>\n",
       "      <td>337.995</td>\n",
       "      <td>2.164</td>\n",
       "      <td>0.064</td>\n",
       "      <td>5.155652</td>\n",
       "      <td>1813.415903</td>\n",
       "      <td>356.407</td>\n",
       "      <td>1.337</td>\n",
       "      <td>1813.4</td>\n",
       "      <td>22724.5</td>\n",
       "      <td>0.004</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>hindi/</td>\n",
       "      <td>2.249</td>\n",
       "      <td>finished</td>\n",
       "      <td>-</td>\n",
       "      <td>harveenchadha</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2021-05-31T23:32:20.000Z</td>\n",
       "      <td>12667</td>\n",
       "      <td>NaN</td>\n",
       "      <td>False</td>\n",
       "      <td>...</td>\n",
       "      <td>384.821</td>\n",
       "      <td>2.190</td>\n",
       "      <td>0.053</td>\n",
       "      <td>5.155652</td>\n",
       "      <td>1813.413012</td>\n",
       "      <td>406.550</td>\n",
       "      <td>1.757</td>\n",
       "      <td>1813.4</td>\n",
       "      <td>22588.7</td>\n",
       "      <td>0.006</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>kannada_v2/</td>\n",
       "      <td>2.264</td>\n",
       "      <td>finished</td>\n",
       "      <td>-</td>\n",
       "      <td>harveenchadha</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2021-06-01T03:03:51.000Z</td>\n",
       "      <td>1294</td>\n",
       "      <td>NaN</td>\n",
       "      <td>False</td>\n",
       "      <td>...</td>\n",
       "      <td>375.305</td>\n",
       "      <td>2.203</td>\n",
       "      <td>0.055</td>\n",
       "      <td>5.159664</td>\n",
       "      <td>1814.020053</td>\n",
       "      <td>396.841</td>\n",
       "      <td>1.757</td>\n",
       "      <td>1814.0</td>\n",
       "      <td>22576.0</td>\n",
       "      <td>0.007</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>dogri/</td>\n",
       "      <td>2.344</td>\n",
       "      <td>finished</td>\n",
       "      <td>-</td>\n",
       "      <td>harveenchadha</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2021-05-31T22:37:00.000Z</td>\n",
       "      <td>58</td>\n",
       "      <td>NaN</td>\n",
       "      <td>False</td>\n",
       "      <td>...</td>\n",
       "      <td>367.457</td>\n",
       "      <td>2.281</td>\n",
       "      <td>0.057</td>\n",
       "      <td>5.127148</td>\n",
       "      <td>1809.551546</td>\n",
       "      <td>387.814</td>\n",
       "      <td>1.757</td>\n",
       "      <td>1809.6</td>\n",
       "      <td>22373.7</td>\n",
       "      <td>0.007</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>sanskrit/</td>\n",
       "      <td>2.426</td>\n",
       "      <td>finished</td>\n",
       "      <td>-</td>\n",
       "      <td>harveenchadha</td>\n",
       "      <td>NaN</td>\n",
       "      <td>2021-06-01T04:54:49.000Z</td>\n",
       "      <td>178</td>\n",
       "      <td>NaN</td>\n",
       "      <td>False</td>\n",
       "      <td>...</td>\n",
       "      <td>387.591</td>\n",
       "      <td>2.367</td>\n",
       "      <td>0.052</td>\n",
       "      <td>5.151560</td>\n",
       "      <td>1814.682516</td>\n",
       "      <td>409.031</td>\n",
       "      <td>1.757</td>\n",
       "      <td>1814.7</td>\n",
       "      <td>22493.4</td>\n",
       "      <td>0.007</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 344 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           Name  valid/loss     State Notes           User Tags  \\\n",
       "0  hindi_hindi/       2.232  finished     -  harveenchadha  NaN   \n",
       "1        hindi/       2.249  finished     -  harveenchadha  NaN   \n",
       "2   kannada_v2/       2.264  finished     -  harveenchadha  NaN   \n",
       "3        dogri/       2.344  finished     -  harveenchadha  NaN   \n",
       "4     sanskrit/       2.426  finished     -  harveenchadha  NaN   \n",
       "\n",
       "                    Created  Runtime  Sweep  bmuf.average_sync  ...  \\\n",
       "0  2021-05-31T14:14:23.000Z    12592    NaN              False  ...   \n",
       "1  2021-05-31T23:32:20.000Z    12667    NaN              False  ...   \n",
       "2  2021-06-01T03:03:51.000Z     1294    NaN              False  ...   \n",
       "3  2021-05-31T22:37:00.000Z       58    NaN              False  ...   \n",
       "4  2021-06-01T04:54:49.000Z      178    NaN              False  ...   \n",
       "\n",
       "   valid/code_perplexity  valid/loss_0  valid/loss_1  valid/nsentences  \\\n",
       "0                337.995         2.164         0.064          5.155652   \n",
       "1                384.821         2.190         0.053          5.155652   \n",
       "2                375.305         2.203         0.055          5.159664   \n",
       "3                367.457         2.281         0.057          5.127148   \n",
       "4                387.591         2.367         0.052          5.151560   \n",
       "\n",
       "   valid/ntokens  valid/prob_perplexity valid/temp  valid/wpb  valid/wps  \\\n",
       "0    1813.415903                356.407      1.337     1813.4    22724.5   \n",
       "1    1813.413012                406.550      1.757     1813.4    22588.7   \n",
       "2    1814.020053                396.841      1.757     1814.0    22576.0   \n",
       "3    1809.551546                387.814      1.757     1809.6    22373.7   \n",
       "4    1814.682516                409.031      1.757     1814.7    22493.4   \n",
       "\n",
       "   valid/loss_2  \n",
       "0         0.004  \n",
       "1         0.006  \n",
       "2         0.007  \n",
       "3         0.007  \n",
       "4         0.007  \n",
       "\n",
       "[5 rows x 344 columns]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "language_loss = pd.read_csv('simulation_data/wandb_export_2021-07-07T18_03_52.504+05_30.csv')\n",
    "language_loss.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "d2696498",
   "metadata": {},
   "outputs": [],
   "source": [
    "language_loss['unilingual_flag'] = language_loss['Name'].str.match(r'(^hindi_.*)')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "fac9ebee",
   "metadata": {},
   "outputs": [],
   "source": [
    "unilingual_language_loss = language_loss[language_loss['unilingual_flag']==True]\n",
    "multilingual_language_loss = language_loss[language_loss['unilingual_flag']==False]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "174f64b5",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-12-87c2808fee77>:1: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
      "<ipython-input-12-87c2808fee77>:2: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
      "<ipython-input-12-87c2808fee77>:3: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('_')[0])\n",
      "<ipython-input-12-87c2808fee77>:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('_')[1])\n"
     ]
    }
   ],
   "source": [
    "multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
    "unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
    "multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('_')[0])\n",
    "unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('_')[1])\n",
    "unilingual_language_loss = unilingual_language_loss[['Name', 'valid/loss']]\n",
    "multilingual_language_loss = multilingual_language_loss[['Name', 'valid/loss']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "876290e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Name</th>\n",
       "      <th>monolingual_loss</th>\n",
       "      <th>multilingual_loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Hindi</td>\n",
       "      <td>2.232</td>\n",
       "      <td>2.249</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Dogri</td>\n",
       "      <td>2.468</td>\n",
       "      <td>2.344</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Sanskrit</td>\n",
       "      <td>2.580</td>\n",
       "      <td>2.426</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Konkani</td>\n",
       "      <td>2.636</td>\n",
       "      <td>2.468</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Urdu</td>\n",
       "      <td>2.664</td>\n",
       "      <td>2.494</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Sindhi</td>\n",
       "      <td>2.701</td>\n",
       "      <td>2.736</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Gujarati</td>\n",
       "      <td>2.736</td>\n",
       "      <td>2.493</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Maithili</td>\n",
       "      <td>2.747</td>\n",
       "      <td>2.539</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Kannada</td>\n",
       "      <td>2.827</td>\n",
       "      <td>2.264</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Nepali</td>\n",
       "      <td>2.851</td>\n",
       "      <td>2.700</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Santali</td>\n",
       "      <td>2.864</td>\n",
       "      <td>2.789</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Marathi</td>\n",
       "      <td>2.881</td>\n",
       "      <td>2.540</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Punjabi</td>\n",
       "      <td>2.921</td>\n",
       "      <td>2.645</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Assamese</td>\n",
       "      <td>2.923</td>\n",
       "      <td>2.487</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Telugu</td>\n",
       "      <td>2.934</td>\n",
       "      <td>2.647</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Malayalam</td>\n",
       "      <td>2.949</td>\n",
       "      <td>2.647</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Bengali</td>\n",
       "      <td>2.971</td>\n",
       "      <td>2.643</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Manipuri</td>\n",
       "      <td>2.977</td>\n",
       "      <td>2.561</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>Kashmiri</td>\n",
       "      <td>3.090</td>\n",
       "      <td>2.914</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Odia</td>\n",
       "      <td>3.100</td>\n",
       "      <td>2.654</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>Tamil</td>\n",
       "      <td>3.100</td>\n",
       "      <td>2.676</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>English</td>\n",
       "      <td>3.129</td>\n",
       "      <td>2.897</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>Bodo</td>\n",
       "      <td>3.366</td>\n",
       "      <td>3.082</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Name  monolingual_loss  multilingual_loss\n",
       "0       Hindi             2.232              2.249\n",
       "1       Dogri             2.468              2.344\n",
       "2    Sanskrit             2.580              2.426\n",
       "3     Konkani             2.636              2.468\n",
       "4        Urdu             2.664              2.494\n",
       "5      Sindhi             2.701              2.736\n",
       "6    Gujarati             2.736              2.493\n",
       "7    Maithili             2.747              2.539\n",
       "8     Kannada             2.827              2.264\n",
       "9      Nepali             2.851              2.700\n",
       "10    Santali             2.864              2.789\n",
       "11    Marathi             2.881              2.540\n",
       "12    Punjabi             2.921              2.645\n",
       "13   Assamese             2.923              2.487\n",
       "14     Telugu             2.934              2.647\n",
       "15  Malayalam             2.949              2.647\n",
       "16    Bengali             2.971              2.643\n",
       "17   Manipuri             2.977              2.561\n",
       "18   Kashmiri             3.090              2.914\n",
       "19       Odia             3.100              2.654\n",
       "20      Tamil             3.100              2.676\n",
       "21    English             3.129              2.897\n",
       "22       Bodo             3.366              3.082"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mixed_loss =  pd.merge(unilingual_language_loss, multilingual_language_loss, on='Name')\n",
    "mixed_loss.columns = ['Name', 'monolingual_loss', 'multilingual_loss']\n",
    "mixed_loss['Name'] = mixed_loss['Name'].str.capitalize()\n",
    "mixed_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "1edffb57",
   "metadata": {},
   "outputs": [],
   "source": [
    "index = mixed_loss['Name'].values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "e285ca0e",
   "metadata": {},
   "outputs": [],
   "source": [
    "mixed_loss = mixed_loss.set_index('Name')\n",
    "mixed_loss.index.name = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "c882a04a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7f28f0833850>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x576 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mixed_loss.plot.barh(color=['lightcoral','lightseagreen'], figsize=(9,8))\n",
    "plt.legend(loc=\"best\")\n",
    "#plt.savefig('figures/mixed_loss.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "656a47eb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Name</th>\n",
       "      <th>Runtime</th>\n",
       "      <th>Notes</th>\n",
       "      <th>Tags</th>\n",
       "      <th>train/accuracy</th>\n",
       "      <th>train/bsz</th>\n",
       "      <th>train/code_perplexity</th>\n",
       "      <th>train/gb_free</th>\n",
       "      <th>train/gnorm</th>\n",
       "      <th>train/loss</th>\n",
       "      <th>...</th>\n",
       "      <th>valid/code_perplexity</th>\n",
       "      <th>valid/loss</th>\n",
       "      <th>valid/loss_0</th>\n",
       "      <th>valid/loss_1</th>\n",
       "      <th>valid/loss_2</th>\n",
       "      <th>valid/nsentences</th>\n",
       "      <th>valid/ntokens</th>\n",
       "      <th>valid/prob_perplexity</th>\n",
       "      <th>valid/wpb</th>\n",
       "      <th>valid/wps</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>hindi_urdu/</td>\n",
       "      <td>33</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.45621</td>\n",
       "      <td>327</td>\n",
       "      <td>335.017</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.389</td>\n",
       "      <td>3.002</td>\n",
       "      <td>...</td>\n",
       "      <td>330.256</td>\n",
       "      <td>2.669</td>\n",
       "      <td>2.600</td>\n",
       "      <td>0.066</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.177778</td>\n",
       "      <td>1802.333333</td>\n",
       "      <td>348.245</td>\n",
       "      <td>1802.3</td>\n",
       "      <td>22905.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>hindi_telugu/</td>\n",
       "      <td>33</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.43742</td>\n",
       "      <td>329</td>\n",
       "      <td>333.895</td>\n",
       "      <td>6.9</td>\n",
       "      <td>0.543</td>\n",
       "      <td>3.133</td>\n",
       "      <td>...</td>\n",
       "      <td>332.555</td>\n",
       "      <td>2.866</td>\n",
       "      <td>2.798</td>\n",
       "      <td>0.064</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.074074</td>\n",
       "      <td>1764.037037</td>\n",
       "      <td>351.690</td>\n",
       "      <td>1764.0</td>\n",
       "      <td>22684.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>hindi_tamil/</td>\n",
       "      <td>36</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.39531</td>\n",
       "      <td>329</td>\n",
       "      <td>313.035</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.586</td>\n",
       "      <td>3.383</td>\n",
       "      <td>...</td>\n",
       "      <td>319.293</td>\n",
       "      <td>3.130</td>\n",
       "      <td>3.058</td>\n",
       "      <td>0.068</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.115789</td>\n",
       "      <td>1805.252632</td>\n",
       "      <td>339.361</td>\n",
       "      <td>1805.3</td>\n",
       "      <td>23067.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>hindi_sindhi/</td>\n",
       "      <td>28</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47740</td>\n",
       "      <td>331</td>\n",
       "      <td>299.040</td>\n",
       "      <td>6.8</td>\n",
       "      <td>0.589</td>\n",
       "      <td>2.900</td>\n",
       "      <td>...</td>\n",
       "      <td>305.936</td>\n",
       "      <td>2.677</td>\n",
       "      <td>2.602</td>\n",
       "      <td>0.071</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.666667</td>\n",
       "      <td>1546.000000</td>\n",
       "      <td>326.445</td>\n",
       "      <td>1546.0</td>\n",
       "      <td>23851.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>hindi_santali/</td>\n",
       "      <td>28</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.45198</td>\n",
       "      <td>331</td>\n",
       "      <td>311.016</td>\n",
       "      <td>7.2</td>\n",
       "      <td>0.545</td>\n",
       "      <td>3.045</td>\n",
       "      <td>...</td>\n",
       "      <td>331.068</td>\n",
       "      <td>2.959</td>\n",
       "      <td>2.890</td>\n",
       "      <td>0.066</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>1745.000000</td>\n",
       "      <td>348.646</td>\n",
       "      <td>1745.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>hindi_sanskrit/</td>\n",
       "      <td>31</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.48580</td>\n",
       "      <td>330</td>\n",
       "      <td>337.266</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.524</td>\n",
       "      <td>2.806</td>\n",
       "      <td>...</td>\n",
       "      <td>327.645</td>\n",
       "      <td>2.733</td>\n",
       "      <td>2.664</td>\n",
       "      <td>0.065</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.727273</td>\n",
       "      <td>1695.636364</td>\n",
       "      <td>348.334</td>\n",
       "      <td>1695.6</td>\n",
       "      <td>22442.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>hindi_punjabi/</td>\n",
       "      <td>35</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.44766</td>\n",
       "      <td>329</td>\n",
       "      <td>324.515</td>\n",
       "      <td>7.1</td>\n",
       "      <td>0.489</td>\n",
       "      <td>3.068</td>\n",
       "      <td>...</td>\n",
       "      <td>324.247</td>\n",
       "      <td>2.910</td>\n",
       "      <td>2.839</td>\n",
       "      <td>0.067</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.093023</td>\n",
       "      <td>1792.011628</td>\n",
       "      <td>342.616</td>\n",
       "      <td>1792.0</td>\n",
       "      <td>22750.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>hindi_odia/</td>\n",
       "      <td>31</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.39412</td>\n",
       "      <td>327</td>\n",
       "      <td>303.170</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.507</td>\n",
       "      <td>3.367</td>\n",
       "      <td>...</td>\n",
       "      <td>307.917</td>\n",
       "      <td>3.116</td>\n",
       "      <td>3.043</td>\n",
       "      <td>0.070</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.043478</td>\n",
       "      <td>1766.217391</td>\n",
       "      <td>329.555</td>\n",
       "      <td>1766.2</td>\n",
       "      <td>23171.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>hindi_nepali/</td>\n",
       "      <td>30</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.43721</td>\n",
       "      <td>327</td>\n",
       "      <td>328.975</td>\n",
       "      <td>6.9</td>\n",
       "      <td>0.529</td>\n",
       "      <td>3.122</td>\n",
       "      <td>...</td>\n",
       "      <td>307.552</td>\n",
       "      <td>2.951</td>\n",
       "      <td>2.879</td>\n",
       "      <td>0.068</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.500000</td>\n",
       "      <td>1570.333333</td>\n",
       "      <td>331.201</td>\n",
       "      <td>1570.3</td>\n",
       "      <td>23789.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>hindi_marathi/</td>\n",
       "      <td>36</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.43133</td>\n",
       "      <td>332</td>\n",
       "      <td>324.596</td>\n",
       "      <td>6.9</td>\n",
       "      <td>0.499</td>\n",
       "      <td>3.122</td>\n",
       "      <td>...</td>\n",
       "      <td>324.115</td>\n",
       "      <td>2.884</td>\n",
       "      <td>2.814</td>\n",
       "      <td>0.066</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.123457</td>\n",
       "      <td>1784.617284</td>\n",
       "      <td>345.009</td>\n",
       "      <td>1784.6</td>\n",
       "      <td>22661.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>hindi_manipuri/</td>\n",
       "      <td>31</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.43772</td>\n",
       "      <td>330</td>\n",
       "      <td>329.008</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.603</td>\n",
       "      <td>3.169</td>\n",
       "      <td>...</td>\n",
       "      <td>319.094</td>\n",
       "      <td>2.935</td>\n",
       "      <td>2.863</td>\n",
       "      <td>0.067</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>1753.300000</td>\n",
       "      <td>338.499</td>\n",
       "      <td>1753.3</td>\n",
       "      <td>22737.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>hindi_malayalam/</td>\n",
       "      <td>33</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.43180</td>\n",
       "      <td>324</td>\n",
       "      <td>325.760</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.548</td>\n",
       "      <td>3.111</td>\n",
       "      <td>...</td>\n",
       "      <td>323.040</td>\n",
       "      <td>2.973</td>\n",
       "      <td>2.902</td>\n",
       "      <td>0.067</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.150943</td>\n",
       "      <td>1795.226415</td>\n",
       "      <td>342.073</td>\n",
       "      <td>1795.2</td>\n",
       "      <td>22691.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>hindi_maithili/</td>\n",
       "      <td>30</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47330</td>\n",
       "      <td>325</td>\n",
       "      <td>331.361</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.549</td>\n",
       "      <td>2.944</td>\n",
       "      <td>...</td>\n",
       "      <td>332.361</td>\n",
       "      <td>2.593</td>\n",
       "      <td>2.524</td>\n",
       "      <td>0.065</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.950000</td>\n",
       "      <td>1729.150000</td>\n",
       "      <td>350.692</td>\n",
       "      <td>1729.2</td>\n",
       "      <td>22699.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>hindi_konkani/</td>\n",
       "      <td>29</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47251</td>\n",
       "      <td>336</td>\n",
       "      <td>328.755</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.592</td>\n",
       "      <td>2.878</td>\n",
       "      <td>...</td>\n",
       "      <td>315.777</td>\n",
       "      <td>2.694</td>\n",
       "      <td>2.622</td>\n",
       "      <td>0.068</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.714286</td>\n",
       "      <td>1643.285714</td>\n",
       "      <td>337.922</td>\n",
       "      <td>1643.3</td>\n",
       "      <td>23563.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>hindi_kashmiri/</td>\n",
       "      <td>29</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.42260</td>\n",
       "      <td>331</td>\n",
       "      <td>335.684</td>\n",
       "      <td>7.3</td>\n",
       "      <td>0.532</td>\n",
       "      <td>3.263</td>\n",
       "      <td>...</td>\n",
       "      <td>331.903</td>\n",
       "      <td>3.163</td>\n",
       "      <td>3.094</td>\n",
       "      <td>0.065</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>1800.000000</td>\n",
       "      <td>351.493</td>\n",
       "      <td>1800.0</td>\n",
       "      <td>23414.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>hindi_kannada_v2/</td>\n",
       "      <td>36</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.44507</td>\n",
       "      <td>327</td>\n",
       "      <td>312.931</td>\n",
       "      <td>7.2</td>\n",
       "      <td>0.611</td>\n",
       "      <td>3.069</td>\n",
       "      <td>...</td>\n",
       "      <td>308.822</td>\n",
       "      <td>2.791</td>\n",
       "      <td>2.717</td>\n",
       "      <td>0.070</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.087500</td>\n",
       "      <td>1776.025000</td>\n",
       "      <td>328.866</td>\n",
       "      <td>1776.0</td>\n",
       "      <td>22728.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>hindi_hindi/</td>\n",
       "      <td>92</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.53399</td>\n",
       "      <td>334</td>\n",
       "      <td>341.082</td>\n",
       "      <td>6.9</td>\n",
       "      <td>0.372</td>\n",
       "      <td>2.484</td>\n",
       "      <td>...</td>\n",
       "      <td>339.053</td>\n",
       "      <td>2.229</td>\n",
       "      <td>2.162</td>\n",
       "      <td>0.064</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.147727</td>\n",
       "      <td>1807.729798</td>\n",
       "      <td>357.423</td>\n",
       "      <td>1807.7</td>\n",
       "      <td>22858.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>hindi_gujarati/</td>\n",
       "      <td>34</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.46159</td>\n",
       "      <td>325</td>\n",
       "      <td>334.560</td>\n",
       "      <td>7.2</td>\n",
       "      <td>0.476</td>\n",
       "      <td>2.968</td>\n",
       "      <td>...</td>\n",
       "      <td>332.902</td>\n",
       "      <td>2.748</td>\n",
       "      <td>2.680</td>\n",
       "      <td>0.065</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.016667</td>\n",
       "      <td>1780.966667</td>\n",
       "      <td>352.471</td>\n",
       "      <td>1781.0</td>\n",
       "      <td>22653.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>hindi_english/</td>\n",
       "      <td>41</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.40152</td>\n",
       "      <td>325</td>\n",
       "      <td>260.908</td>\n",
       "      <td>7.0</td>\n",
       "      <td>0.414</td>\n",
       "      <td>3.372</td>\n",
       "      <td>...</td>\n",
       "      <td>261.559</td>\n",
       "      <td>3.114</td>\n",
       "      <td>3.031</td>\n",
       "      <td>0.080</td>\n",
       "      <td>0.003</td>\n",
       "      <td>5.080292</td>\n",
       "      <td>1795.437956</td>\n",
       "      <td>286.266</td>\n",
       "      <td>1795.4</td>\n",
       "      <td>22558.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>hindi_dogri/</td>\n",
       "      <td>29</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.52494</td>\n",
       "      <td>333</td>\n",
       "      <td>323.180</td>\n",
       "      <td>6.9</td>\n",
       "      <td>0.600</td>\n",
       "      <td>2.619</td>\n",
       "      <td>...</td>\n",
       "      <td>319.167</td>\n",
       "      <td>2.531</td>\n",
       "      <td>2.460</td>\n",
       "      <td>0.067</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.666667</td>\n",
       "      <td>1608.333333</td>\n",
       "      <td>341.308</td>\n",
       "      <td>1608.3</td>\n",
       "      <td>22375.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>hindi_bodo/</td>\n",
       "      <td>28</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.37465</td>\n",
       "      <td>328</td>\n",
       "      <td>289.939</td>\n",
       "      <td>6.9</td>\n",
       "      <td>0.759</td>\n",
       "      <td>3.569</td>\n",
       "      <td>...</td>\n",
       "      <td>281.139</td>\n",
       "      <td>3.433</td>\n",
       "      <td>3.354</td>\n",
       "      <td>0.075</td>\n",
       "      <td>0.004</td>\n",
       "      <td>4.600000</td>\n",
       "      <td>1590.200000</td>\n",
       "      <td>302.857</td>\n",
       "      <td>1590.2</td>\n",
       "      <td>22927.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>hindi_bengali/</td>\n",
       "      <td>34</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.41623</td>\n",
       "      <td>324</td>\n",
       "      <td>303.551</td>\n",
       "      <td>7.2</td>\n",
       "      <td>0.484</td>\n",
       "      <td>3.250</td>\n",
       "      <td>...</td>\n",
       "      <td>307.388</td>\n",
       "      <td>2.972</td>\n",
       "      <td>2.898</td>\n",
       "      <td>0.070</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.120690</td>\n",
       "      <td>1794.637931</td>\n",
       "      <td>327.970</td>\n",
       "      <td>1794.6</td>\n",
       "      <td>22711.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>hindi_assamese/</td>\n",
       "      <td>32</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.45505</td>\n",
       "      <td>326</td>\n",
       "      <td>328.479</td>\n",
       "      <td>6.8</td>\n",
       "      <td>0.590</td>\n",
       "      <td>3.055</td>\n",
       "      <td>...</td>\n",
       "      <td>325.915</td>\n",
       "      <td>2.921</td>\n",
       "      <td>2.852</td>\n",
       "      <td>0.066</td>\n",
       "      <td>0.004</td>\n",
       "      <td>5.022222</td>\n",
       "      <td>1749.600000</td>\n",
       "      <td>343.955</td>\n",
       "      <td>1749.6</td>\n",
       "      <td>22767.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>23</th>\n",
       "      <td>urdu/</td>\n",
       "      <td>27</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.49918</td>\n",
       "      <td>329</td>\n",
       "      <td>388.523</td>\n",
       "      <td>31.0</td>\n",
       "      <td>0.364</td>\n",
       "      <td>2.735</td>\n",
       "      <td>...</td>\n",
       "      <td>388.629</td>\n",
       "      <td>2.547</td>\n",
       "      <td>2.488</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.177778</td>\n",
       "      <td>1795.311111</td>\n",
       "      <td>409.795</td>\n",
       "      <td>1795.3</td>\n",
       "      <td>34045.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>24</th>\n",
       "      <td>telugu/</td>\n",
       "      <td>27</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.48043</td>\n",
       "      <td>331</td>\n",
       "      <td>386.686</td>\n",
       "      <td>30.7</td>\n",
       "      <td>0.356</td>\n",
       "      <td>2.847</td>\n",
       "      <td>...</td>\n",
       "      <td>385.209</td>\n",
       "      <td>2.628</td>\n",
       "      <td>2.569</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.074074</td>\n",
       "      <td>1774.148148</td>\n",
       "      <td>408.189</td>\n",
       "      <td>1774.1</td>\n",
       "      <td>33865.1</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>25</th>\n",
       "      <td>tamil/</td>\n",
       "      <td>29</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47804</td>\n",
       "      <td>330</td>\n",
       "      <td>373.042</td>\n",
       "      <td>31.0</td>\n",
       "      <td>0.335</td>\n",
       "      <td>2.851</td>\n",
       "      <td>...</td>\n",
       "      <td>376.656</td>\n",
       "      <td>2.714</td>\n",
       "      <td>2.654</td>\n",
       "      <td>0.054</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.115789</td>\n",
       "      <td>1806.178947</td>\n",
       "      <td>398.957</td>\n",
       "      <td>1806.2</td>\n",
       "      <td>34295.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>26</th>\n",
       "      <td>sindhi/</td>\n",
       "      <td>23</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.51339</td>\n",
       "      <td>326</td>\n",
       "      <td>360.511</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.365</td>\n",
       "      <td>2.672</td>\n",
       "      <td>...</td>\n",
       "      <td>366.230</td>\n",
       "      <td>2.593</td>\n",
       "      <td>2.531</td>\n",
       "      <td>0.055</td>\n",
       "      <td>0.007</td>\n",
       "      <td>4.666667</td>\n",
       "      <td>1532.000000</td>\n",
       "      <td>391.604</td>\n",
       "      <td>1532.0</td>\n",
       "      <td>32318.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>27</th>\n",
       "      <td>santali/</td>\n",
       "      <td>24</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.48715</td>\n",
       "      <td>324</td>\n",
       "      <td>359.894</td>\n",
       "      <td>30.9</td>\n",
       "      <td>0.335</td>\n",
       "      <td>2.835</td>\n",
       "      <td>...</td>\n",
       "      <td>389.161</td>\n",
       "      <td>2.465</td>\n",
       "      <td>2.406</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>1835.000000</td>\n",
       "      <td>409.198</td>\n",
       "      <td>1835.0</td>\n",
       "      <td>0.0</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>28</th>\n",
       "      <td>sanskrit/</td>\n",
       "      <td>25</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.51102</td>\n",
       "      <td>329</td>\n",
       "      <td>386.813</td>\n",
       "      <td>30.9</td>\n",
       "      <td>0.388</td>\n",
       "      <td>2.665</td>\n",
       "      <td>...</td>\n",
       "      <td>378.366</td>\n",
       "      <td>2.373</td>\n",
       "      <td>2.314</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.007</td>\n",
       "      <td>4.727273</td>\n",
       "      <td>1677.545455</td>\n",
       "      <td>403.332</td>\n",
       "      <td>1677.5</td>\n",
       "      <td>32193.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>29</th>\n",
       "      <td>punjabi/</td>\n",
       "      <td>27</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47737</td>\n",
       "      <td>340</td>\n",
       "      <td>379.341</td>\n",
       "      <td>31.0</td>\n",
       "      <td>0.365</td>\n",
       "      <td>2.879</td>\n",
       "      <td>...</td>\n",
       "      <td>372.644</td>\n",
       "      <td>2.651</td>\n",
       "      <td>2.589</td>\n",
       "      <td>0.055</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.093023</td>\n",
       "      <td>1791.500000</td>\n",
       "      <td>395.253</td>\n",
       "      <td>1791.5</td>\n",
       "      <td>33736.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>30</th>\n",
       "      <td>odia/</td>\n",
       "      <td>24</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.46874</td>\n",
       "      <td>328</td>\n",
       "      <td>358.569</td>\n",
       "      <td>30.7</td>\n",
       "      <td>0.359</td>\n",
       "      <td>2.890</td>\n",
       "      <td>...</td>\n",
       "      <td>366.503</td>\n",
       "      <td>2.638</td>\n",
       "      <td>2.576</td>\n",
       "      <td>0.056</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.043478</td>\n",
       "      <td>1769.869565</td>\n",
       "      <td>389.730</td>\n",
       "      <td>1769.9</td>\n",
       "      <td>34237.5</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>31</th>\n",
       "      <td>nepali/</td>\n",
       "      <td>25</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.48947</td>\n",
       "      <td>330</td>\n",
       "      <td>376.962</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.344</td>\n",
       "      <td>2.805</td>\n",
       "      <td>...</td>\n",
       "      <td>360.562</td>\n",
       "      <td>2.642</td>\n",
       "      <td>2.579</td>\n",
       "      <td>0.056</td>\n",
       "      <td>0.007</td>\n",
       "      <td>4.500000</td>\n",
       "      <td>1554.666667</td>\n",
       "      <td>386.476</td>\n",
       "      <td>1554.7</td>\n",
       "      <td>31523.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>32</th>\n",
       "      <td>marathi/</td>\n",
       "      <td>28</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.48200</td>\n",
       "      <td>328</td>\n",
       "      <td>375.352</td>\n",
       "      <td>30.6</td>\n",
       "      <td>0.336</td>\n",
       "      <td>2.798</td>\n",
       "      <td>...</td>\n",
       "      <td>377.912</td>\n",
       "      <td>2.521</td>\n",
       "      <td>2.461</td>\n",
       "      <td>0.053</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.123457</td>\n",
       "      <td>1793.604938</td>\n",
       "      <td>401.402</td>\n",
       "      <td>1793.6</td>\n",
       "      <td>33654.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>33</th>\n",
       "      <td>manipuri/</td>\n",
       "      <td>25</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.49273</td>\n",
       "      <td>328</td>\n",
       "      <td>380.016</td>\n",
       "      <td>30.9</td>\n",
       "      <td>0.385</td>\n",
       "      <td>2.811</td>\n",
       "      <td>...</td>\n",
       "      <td>374.917</td>\n",
       "      <td>2.576</td>\n",
       "      <td>2.515</td>\n",
       "      <td>0.054</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>1757.466667</td>\n",
       "      <td>397.501</td>\n",
       "      <td>1757.5</td>\n",
       "      <td>33566.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>34</th>\n",
       "      <td>malayalam/</td>\n",
       "      <td>27</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47187</td>\n",
       "      <td>331</td>\n",
       "      <td>380.668</td>\n",
       "      <td>31.0</td>\n",
       "      <td>0.341</td>\n",
       "      <td>2.834</td>\n",
       "      <td>...</td>\n",
       "      <td>375.885</td>\n",
       "      <td>2.684</td>\n",
       "      <td>2.624</td>\n",
       "      <td>0.054</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.150943</td>\n",
       "      <td>1807.415094</td>\n",
       "      <td>398.538</td>\n",
       "      <td>1807.4</td>\n",
       "      <td>33911.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>35</th>\n",
       "      <td>maithili/</td>\n",
       "      <td>25</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.49981</td>\n",
       "      <td>328</td>\n",
       "      <td>383.856</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.360</td>\n",
       "      <td>2.789</td>\n",
       "      <td>...</td>\n",
       "      <td>389.011</td>\n",
       "      <td>2.474</td>\n",
       "      <td>2.416</td>\n",
       "      <td>0.051</td>\n",
       "      <td>0.007</td>\n",
       "      <td>4.950000</td>\n",
       "      <td>1729.900000</td>\n",
       "      <td>411.395</td>\n",
       "      <td>1729.9</td>\n",
       "      <td>33148.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>36</th>\n",
       "      <td>konkani/</td>\n",
       "      <td>24</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.51870</td>\n",
       "      <td>336</td>\n",
       "      <td>378.073</td>\n",
       "      <td>30.6</td>\n",
       "      <td>0.337</td>\n",
       "      <td>2.586</td>\n",
       "      <td>...</td>\n",
       "      <td>367.618</td>\n",
       "      <td>2.337</td>\n",
       "      <td>2.275</td>\n",
       "      <td>0.055</td>\n",
       "      <td>0.006</td>\n",
       "      <td>4.714286</td>\n",
       "      <td>1620.142857</td>\n",
       "      <td>390.772</td>\n",
       "      <td>1620.1</td>\n",
       "      <td>32521.8</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>37</th>\n",
       "      <td>kashmiri/</td>\n",
       "      <td>25</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.45706</td>\n",
       "      <td>330</td>\n",
       "      <td>386.523</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.364</td>\n",
       "      <td>3.045</td>\n",
       "      <td>...</td>\n",
       "      <td>386.121</td>\n",
       "      <td>2.932</td>\n",
       "      <td>2.873</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.000000</td>\n",
       "      <td>1801.666667</td>\n",
       "      <td>408.915</td>\n",
       "      <td>1801.7</td>\n",
       "      <td>34090.4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>38</th>\n",
       "      <td>kannada_v2/</td>\n",
       "      <td>28</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.53690</td>\n",
       "      <td>331</td>\n",
       "      <td>372.057</td>\n",
       "      <td>30.8</td>\n",
       "      <td>0.359</td>\n",
       "      <td>2.504</td>\n",
       "      <td>...</td>\n",
       "      <td>370.802</td>\n",
       "      <td>2.272</td>\n",
       "      <td>2.210</td>\n",
       "      <td>0.055</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.087500</td>\n",
       "      <td>1794.075000</td>\n",
       "      <td>392.791</td>\n",
       "      <td>1794.1</td>\n",
       "      <td>33823.3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>39</th>\n",
       "      <td>hindi/</td>\n",
       "      <td>66</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.53984</td>\n",
       "      <td>328</td>\n",
       "      <td>388.086</td>\n",
       "      <td>30.6</td>\n",
       "      <td>0.347</td>\n",
       "      <td>2.463</td>\n",
       "      <td>...</td>\n",
       "      <td>384.433</td>\n",
       "      <td>2.246</td>\n",
       "      <td>2.187</td>\n",
       "      <td>0.053</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.147727</td>\n",
       "      <td>1812.218434</td>\n",
       "      <td>406.376</td>\n",
       "      <td>1812.2</td>\n",
       "      <td>34205.9</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>40</th>\n",
       "      <td>gujarati/</td>\n",
       "      <td>26</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.51049</td>\n",
       "      <td>332</td>\n",
       "      <td>382.291</td>\n",
       "      <td>31.0</td>\n",
       "      <td>0.344</td>\n",
       "      <td>2.686</td>\n",
       "      <td>...</td>\n",
       "      <td>384.215</td>\n",
       "      <td>2.455</td>\n",
       "      <td>2.396</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.016667</td>\n",
       "      <td>1770.033333</td>\n",
       "      <td>405.999</td>\n",
       "      <td>1770.0</td>\n",
       "      <td>33209.7</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>41</th>\n",
       "      <td>english/</td>\n",
       "      <td>31</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.44007</td>\n",
       "      <td>324</td>\n",
       "      <td>300.621</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.314</td>\n",
       "      <td>3.090</td>\n",
       "      <td>...</td>\n",
       "      <td>310.448</td>\n",
       "      <td>2.869</td>\n",
       "      <td>2.795</td>\n",
       "      <td>0.069</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.080292</td>\n",
       "      <td>1795.218978</td>\n",
       "      <td>334.112</td>\n",
       "      <td>1795.2</td>\n",
       "      <td>33630.2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>42</th>\n",
       "      <td>dogri/</td>\n",
       "      <td>24</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.55862</td>\n",
       "      <td>328</td>\n",
       "      <td>368.111</td>\n",
       "      <td>30.6</td>\n",
       "      <td>0.387</td>\n",
       "      <td>2.424</td>\n",
       "      <td>...</td>\n",
       "      <td>375.418</td>\n",
       "      <td>2.252</td>\n",
       "      <td>2.191</td>\n",
       "      <td>0.054</td>\n",
       "      <td>0.007</td>\n",
       "      <td>4.666667</td>\n",
       "      <td>1641.333333</td>\n",
       "      <td>398.918</td>\n",
       "      <td>1641.3</td>\n",
       "      <td>32008.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>43</th>\n",
       "      <td>bodo/</td>\n",
       "      <td>24</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.44415</td>\n",
       "      <td>328</td>\n",
       "      <td>351.654</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.432</td>\n",
       "      <td>3.102</td>\n",
       "      <td>...</td>\n",
       "      <td>339.772</td>\n",
       "      <td>2.980</td>\n",
       "      <td>2.913</td>\n",
       "      <td>0.060</td>\n",
       "      <td>0.006</td>\n",
       "      <td>4.600000</td>\n",
       "      <td>1581.600000</td>\n",
       "      <td>366.188</td>\n",
       "      <td>1581.6</td>\n",
       "      <td>30998.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>44</th>\n",
       "      <td>bengali/</td>\n",
       "      <td>27</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.47972</td>\n",
       "      <td>332</td>\n",
       "      <td>353.041</td>\n",
       "      <td>31.1</td>\n",
       "      <td>0.327</td>\n",
       "      <td>2.848</td>\n",
       "      <td>...</td>\n",
       "      <td>363.830</td>\n",
       "      <td>2.682</td>\n",
       "      <td>2.619</td>\n",
       "      <td>0.057</td>\n",
       "      <td>0.006</td>\n",
       "      <td>5.120690</td>\n",
       "      <td>1807.465517</td>\n",
       "      <td>386.733</td>\n",
       "      <td>1807.5</td>\n",
       "      <td>33983.6</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>45</th>\n",
       "      <td>assamese/</td>\n",
       "      <td>26</td>\n",
       "      <td>-</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.50993</td>\n",
       "      <td>326</td>\n",
       "      <td>383.596</td>\n",
       "      <td>31.0</td>\n",
       "      <td>0.337</td>\n",
       "      <td>2.719</td>\n",
       "      <td>...</td>\n",
       "      <td>383.855</td>\n",
       "      <td>2.429</td>\n",
       "      <td>2.370</td>\n",
       "      <td>0.052</td>\n",
       "      <td>0.007</td>\n",
       "      <td>5.022222</td>\n",
       "      <td>1767.577778</td>\n",
       "      <td>405.223</td>\n",
       "      <td>1767.6</td>\n",
       "      <td>33782.5</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>46 rows × 46 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "                 Name  Runtime Notes  Tags  train/accuracy  train/bsz  \\\n",
       "0         hindi_urdu/       33     -   NaN         0.45621        327   \n",
       "1       hindi_telugu/       33     -   NaN         0.43742        329   \n",
       "2        hindi_tamil/       36     -   NaN         0.39531        329   \n",
       "3       hindi_sindhi/       28     -   NaN         0.47740        331   \n",
       "4      hindi_santali/       28     -   NaN         0.45198        331   \n",
       "5     hindi_sanskrit/       31     -   NaN         0.48580        330   \n",
       "6      hindi_punjabi/       35     -   NaN         0.44766        329   \n",
       "7         hindi_odia/       31     -   NaN         0.39412        327   \n",
       "8       hindi_nepali/       30     -   NaN         0.43721        327   \n",
       "9      hindi_marathi/       36     -   NaN         0.43133        332   \n",
       "10    hindi_manipuri/       31     -   NaN         0.43772        330   \n",
       "11   hindi_malayalam/       33     -   NaN         0.43180        324   \n",
       "12    hindi_maithili/       30     -   NaN         0.47330        325   \n",
       "13     hindi_konkani/       29     -   NaN         0.47251        336   \n",
       "14    hindi_kashmiri/       29     -   NaN         0.42260        331   \n",
       "15  hindi_kannada_v2/       36     -   NaN         0.44507        327   \n",
       "16       hindi_hindi/       92     -   NaN         0.53399        334   \n",
       "17    hindi_gujarati/       34     -   NaN         0.46159        325   \n",
       "18     hindi_english/       41     -   NaN         0.40152        325   \n",
       "19       hindi_dogri/       29     -   NaN         0.52494        333   \n",
       "20        hindi_bodo/       28     -   NaN         0.37465        328   \n",
       "21     hindi_bengali/       34     -   NaN         0.41623        324   \n",
       "22    hindi_assamese/       32     -   NaN         0.45505        326   \n",
       "23              urdu/       27     -   NaN         0.49918        329   \n",
       "24            telugu/       27     -   NaN         0.48043        331   \n",
       "25             tamil/       29     -   NaN         0.47804        330   \n",
       "26            sindhi/       23     -   NaN         0.51339        326   \n",
       "27           santali/       24     -   NaN         0.48715        324   \n",
       "28          sanskrit/       25     -   NaN         0.51102        329   \n",
       "29           punjabi/       27     -   NaN         0.47737        340   \n",
       "30              odia/       24     -   NaN         0.46874        328   \n",
       "31            nepali/       25     -   NaN         0.48947        330   \n",
       "32           marathi/       28     -   NaN         0.48200        328   \n",
       "33          manipuri/       25     -   NaN         0.49273        328   \n",
       "34         malayalam/       27     -   NaN         0.47187        331   \n",
       "35          maithili/       25     -   NaN         0.49981        328   \n",
       "36           konkani/       24     -   NaN         0.51870        336   \n",
       "37          kashmiri/       25     -   NaN         0.45706        330   \n",
       "38        kannada_v2/       28     -   NaN         0.53690        331   \n",
       "39             hindi/       66     -   NaN         0.53984        328   \n",
       "40          gujarati/       26     -   NaN         0.51049        332   \n",
       "41           english/       31     -   NaN         0.44007        324   \n",
       "42             dogri/       24     -   NaN         0.55862        328   \n",
       "43              bodo/       24     -   NaN         0.44415        328   \n",
       "44           bengali/       27     -   NaN         0.47972        332   \n",
       "45          assamese/       26     -   NaN         0.50993        326   \n",
       "\n",
       "    train/code_perplexity  train/gb_free  train/gnorm  train/loss  ...  \\\n",
       "0                 335.017            7.3        0.389       3.002  ...   \n",
       "1                 333.895            6.9        0.543       3.133  ...   \n",
       "2                 313.035            7.3        0.586       3.383  ...   \n",
       "3                 299.040            6.8        0.589       2.900  ...   \n",
       "4                 311.016            7.2        0.545       3.045  ...   \n",
       "5                 337.266            7.3        0.524       2.806  ...   \n",
       "6                 324.515            7.1        0.489       3.068  ...   \n",
       "7                 303.170            7.3        0.507       3.367  ...   \n",
       "8                 328.975            6.9        0.529       3.122  ...   \n",
       "9                 324.596            6.9        0.499       3.122  ...   \n",
       "10                329.008            7.3        0.603       3.169  ...   \n",
       "11                325.760            7.3        0.548       3.111  ...   \n",
       "12                331.361            7.3        0.549       2.944  ...   \n",
       "13                328.755            7.3        0.592       2.878  ...   \n",
       "14                335.684            7.3        0.532       3.263  ...   \n",
       "15                312.931            7.2        0.611       3.069  ...   \n",
       "16                341.082            6.9        0.372       2.484  ...   \n",
       "17                334.560            7.2        0.476       2.968  ...   \n",
       "18                260.908            7.0        0.414       3.372  ...   \n",
       "19                323.180            6.9        0.600       2.619  ...   \n",
       "20                289.939            6.9        0.759       3.569  ...   \n",
       "21                303.551            7.2        0.484       3.250  ...   \n",
       "22                328.479            6.8        0.590       3.055  ...   \n",
       "23                388.523           31.0        0.364       2.735  ...   \n",
       "24                386.686           30.7        0.356       2.847  ...   \n",
       "25                373.042           31.0        0.335       2.851  ...   \n",
       "26                360.511           31.1        0.365       2.672  ...   \n",
       "27                359.894           30.9        0.335       2.835  ...   \n",
       "28                386.813           30.9        0.388       2.665  ...   \n",
       "29                379.341           31.0        0.365       2.879  ...   \n",
       "30                358.569           30.7        0.359       2.890  ...   \n",
       "31                376.962           31.1        0.344       2.805  ...   \n",
       "32                375.352           30.6        0.336       2.798  ...   \n",
       "33                380.016           30.9        0.385       2.811  ...   \n",
       "34                380.668           31.0        0.341       2.834  ...   \n",
       "35                383.856           31.1        0.360       2.789  ...   \n",
       "36                378.073           30.6        0.337       2.586  ...   \n",
       "37                386.523           31.1        0.364       3.045  ...   \n",
       "38                372.057           30.8        0.359       2.504  ...   \n",
       "39                388.086           30.6        0.347       2.463  ...   \n",
       "40                382.291           31.0        0.344       2.686  ...   \n",
       "41                300.621           31.1        0.314       3.090  ...   \n",
       "42                368.111           30.6        0.387       2.424  ...   \n",
       "43                351.654           31.1        0.432       3.102  ...   \n",
       "44                353.041           31.1        0.327       2.848  ...   \n",
       "45                383.596           31.0        0.337       2.719  ...   \n",
       "\n",
       "    valid/code_perplexity  valid/loss  valid/loss_0  valid/loss_1  \\\n",
       "0                 330.256       2.669         2.600         0.066   \n",
       "1                 332.555       2.866         2.798         0.064   \n",
       "2                 319.293       3.130         3.058         0.068   \n",
       "3                 305.936       2.677         2.602         0.071   \n",
       "4                 331.068       2.959         2.890         0.066   \n",
       "5                 327.645       2.733         2.664         0.065   \n",
       "6                 324.247       2.910         2.839         0.067   \n",
       "7                 307.917       3.116         3.043         0.070   \n",
       "8                 307.552       2.951         2.879         0.068   \n",
       "9                 324.115       2.884         2.814         0.066   \n",
       "10                319.094       2.935         2.863         0.067   \n",
       "11                323.040       2.973         2.902         0.067   \n",
       "12                332.361       2.593         2.524         0.065   \n",
       "13                315.777       2.694         2.622         0.068   \n",
       "14                331.903       3.163         3.094         0.065   \n",
       "15                308.822       2.791         2.717         0.070   \n",
       "16                339.053       2.229         2.162         0.064   \n",
       "17                332.902       2.748         2.680         0.065   \n",
       "18                261.559       3.114         3.031         0.080   \n",
       "19                319.167       2.531         2.460         0.067   \n",
       "20                281.139       3.433         3.354         0.075   \n",
       "21                307.388       2.972         2.898         0.070   \n",
       "22                325.915       2.921         2.852         0.066   \n",
       "23                388.629       2.547         2.488         0.052   \n",
       "24                385.209       2.628         2.569         0.052   \n",
       "25                376.656       2.714         2.654         0.054   \n",
       "26                366.230       2.593         2.531         0.055   \n",
       "27                389.161       2.465         2.406         0.052   \n",
       "28                378.366       2.373         2.314         0.052   \n",
       "29                372.644       2.651         2.589         0.055   \n",
       "30                366.503       2.638         2.576         0.056   \n",
       "31                360.562       2.642         2.579         0.056   \n",
       "32                377.912       2.521         2.461         0.053   \n",
       "33                374.917       2.576         2.515         0.054   \n",
       "34                375.885       2.684         2.624         0.054   \n",
       "35                389.011       2.474         2.416         0.051   \n",
       "36                367.618       2.337         2.275         0.055   \n",
       "37                386.121       2.932         2.873         0.052   \n",
       "38                370.802       2.272         2.210         0.055   \n",
       "39                384.433       2.246         2.187         0.053   \n",
       "40                384.215       2.455         2.396         0.052   \n",
       "41                310.448       2.869         2.795         0.069   \n",
       "42                375.418       2.252         2.191         0.054   \n",
       "43                339.772       2.980         2.913         0.060   \n",
       "44                363.830       2.682         2.619         0.057   \n",
       "45                383.855       2.429         2.370         0.052   \n",
       "\n",
       "    valid/loss_2  valid/nsentences  valid/ntokens  valid/prob_perplexity  \\\n",
       "0          0.004          5.177778    1802.333333                348.245   \n",
       "1          0.004          5.074074    1764.037037                351.690   \n",
       "2          0.004          5.115789    1805.252632                339.361   \n",
       "3          0.004          4.666667    1546.000000                326.445   \n",
       "4          0.004          5.000000    1745.000000                348.646   \n",
       "5          0.004          4.727273    1695.636364                348.334   \n",
       "6          0.004          5.093023    1792.011628                342.616   \n",
       "7          0.004          5.043478    1766.217391                329.555   \n",
       "8          0.004          4.500000    1570.333333                331.201   \n",
       "9          0.004          5.123457    1784.617284                345.009   \n",
       "10         0.004          5.000000    1753.300000                338.499   \n",
       "11         0.004          5.150943    1795.226415                342.073   \n",
       "12         0.004          4.950000    1729.150000                350.692   \n",
       "13         0.004          4.714286    1643.285714                337.922   \n",
       "14         0.004          5.000000    1800.000000                351.493   \n",
       "15         0.004          5.087500    1776.025000                328.866   \n",
       "16         0.004          5.147727    1807.729798                357.423   \n",
       "17         0.004          5.016667    1780.966667                352.471   \n",
       "18         0.003          5.080292    1795.437956                286.266   \n",
       "19         0.004          4.666667    1608.333333                341.308   \n",
       "20         0.004          4.600000    1590.200000                302.857   \n",
       "21         0.004          5.120690    1794.637931                327.970   \n",
       "22         0.004          5.022222    1749.600000                343.955   \n",
       "23         0.007          5.177778    1795.311111                409.795   \n",
       "24         0.007          5.074074    1774.148148                408.189   \n",
       "25         0.006          5.115789    1806.178947                398.957   \n",
       "26         0.007          4.666667    1532.000000                391.604   \n",
       "27         0.007          5.000000    1835.000000                409.198   \n",
       "28         0.007          4.727273    1677.545455                403.332   \n",
       "29         0.006          5.093023    1791.500000                395.253   \n",
       "30         0.006          5.043478    1769.869565                389.730   \n",
       "31         0.007          4.500000    1554.666667                386.476   \n",
       "32         0.006          5.123457    1793.604938                401.402   \n",
       "33         0.007          5.000000    1757.466667                397.501   \n",
       "34         0.006          5.150943    1807.415094                398.538   \n",
       "35         0.007          4.950000    1729.900000                411.395   \n",
       "36         0.006          4.714286    1620.142857                390.772   \n",
       "37         0.006          5.000000    1801.666667                408.915   \n",
       "38         0.007          5.087500    1794.075000                392.791   \n",
       "39         0.006          5.147727    1812.218434                406.376   \n",
       "40         0.007          5.016667    1770.033333                405.999   \n",
       "41         0.006          5.080292    1795.218978                334.112   \n",
       "42         0.007          4.666667    1641.333333                398.918   \n",
       "43         0.006          4.600000    1581.600000                366.188   \n",
       "44         0.006          5.120690    1807.465517                386.733   \n",
       "45         0.007          5.022222    1767.577778                405.223   \n",
       "\n",
       "    valid/wpb  valid/wps  \n",
       "0      1802.3    22905.0  \n",
       "1      1764.0    22684.8  \n",
       "2      1805.3    23067.9  \n",
       "3      1546.0    23851.9  \n",
       "4      1745.0        0.0  \n",
       "5      1695.6    22442.7  \n",
       "6      1792.0    22750.9  \n",
       "7      1766.2    23171.0  \n",
       "8      1570.3    23789.8  \n",
       "9      1784.6    22661.1  \n",
       "10     1753.3    22737.1  \n",
       "11     1795.2    22691.5  \n",
       "12     1729.2    22699.9  \n",
       "13     1643.3    23563.9  \n",
       "14     1800.0    23414.0  \n",
       "15     1776.0    22728.7  \n",
       "16     1807.7    22858.9  \n",
       "17     1781.0    22653.6  \n",
       "18     1795.4    22558.8  \n",
       "19     1608.3    22375.1  \n",
       "20     1590.2    22927.6  \n",
       "21     1794.6    22711.7  \n",
       "22     1749.6    22767.3  \n",
       "23     1795.3    34045.6  \n",
       "24     1774.1    33865.1  \n",
       "25     1806.2    34295.5  \n",
       "26     1532.0    32318.6  \n",
       "27     1835.0        0.0  \n",
       "28     1677.5    32193.4  \n",
       "29     1791.5    33736.3  \n",
       "30     1769.9    34237.5  \n",
       "31     1554.7    31523.2  \n",
       "32     1793.6    33654.7  \n",
       "33     1757.5    33566.3  \n",
       "34     1807.4    33911.9  \n",
       "35     1729.9    33148.8  \n",
       "36     1620.1    32521.8  \n",
       "37     1801.7    34090.4  \n",
       "38     1794.1    33823.3  \n",
       "39     1812.2    34205.9  \n",
       "40     1770.0    33209.7  \n",
       "41     1795.2    33630.2  \n",
       "42     1641.3    32008.6  \n",
       "43     1581.6    30998.6  \n",
       "44     1807.5    33983.6  \n",
       "45     1767.6    33782.5  \n",
       "\n",
       "[46 rows x 46 columns]"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "language_loss = pd.read_csv('simulation_data/wandb_export_2021-07-09T10_22_24.731+05_30.csv')\n",
    "language_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "0768efaa",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-18-e07f18276185>:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
      "<ipython-input-18-e07f18276185>:5: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
      "<ipython-input-18-e07f18276185>:6: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('_')[0])\n",
      "<ipython-input-18-e07f18276185>:7: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: https://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('_')[1])\n"
     ]
    }
   ],
   "source": [
    "language_loss['unilingual_flag'] = language_loss['Name'].str.match(r'(^hindi_.*)')\n",
    "unilingual_language_loss = language_loss[language_loss['unilingual_flag']==True]\n",
    "multilingual_language_loss = language_loss[language_loss['unilingual_flag']==False]\n",
    "multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
    "unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('/')[0])\n",
    "multilingual_language_loss['Name'] = multilingual_language_loss['Name'].apply(lambda x: x.split('_')[0])\n",
    "unilingual_language_loss['Name'] = unilingual_language_loss['Name'].apply(lambda x: x.split('_')[1])\n",
    "unilingual_language_loss = unilingual_language_loss[['Name', 'valid/loss']]\n",
    "multilingual_language_loss = multilingual_language_loss[['Name', 'valid/loss']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "a1567558",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Name</th>\n",
       "      <th>monolingual_loss</th>\n",
       "      <th>multilingual_loss</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>Urdu</td>\n",
       "      <td>2.669</td>\n",
       "      <td>2.547</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>Telugu</td>\n",
       "      <td>2.866</td>\n",
       "      <td>2.628</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>Tamil</td>\n",
       "      <td>3.130</td>\n",
       "      <td>2.714</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>Sindhi</td>\n",
       "      <td>2.677</td>\n",
       "      <td>2.593</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>Santali</td>\n",
       "      <td>2.959</td>\n",
       "      <td>2.465</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>Sanskrit</td>\n",
       "      <td>2.733</td>\n",
       "      <td>2.373</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>Punjabi</td>\n",
       "      <td>2.910</td>\n",
       "      <td>2.651</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>Odia</td>\n",
       "      <td>3.116</td>\n",
       "      <td>2.638</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>Nepali</td>\n",
       "      <td>2.951</td>\n",
       "      <td>2.642</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>Marathi</td>\n",
       "      <td>2.884</td>\n",
       "      <td>2.521</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>10</th>\n",
       "      <td>Manipuri</td>\n",
       "      <td>2.935</td>\n",
       "      <td>2.576</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>11</th>\n",
       "      <td>Malayalam</td>\n",
       "      <td>2.973</td>\n",
       "      <td>2.684</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>12</th>\n",
       "      <td>Maithili</td>\n",
       "      <td>2.593</td>\n",
       "      <td>2.474</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>13</th>\n",
       "      <td>Konkani</td>\n",
       "      <td>2.694</td>\n",
       "      <td>2.337</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>14</th>\n",
       "      <td>Kashmiri</td>\n",
       "      <td>3.163</td>\n",
       "      <td>2.932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>15</th>\n",
       "      <td>Kannada</td>\n",
       "      <td>2.791</td>\n",
       "      <td>2.272</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>16</th>\n",
       "      <td>Hindi</td>\n",
       "      <td>2.229</td>\n",
       "      <td>2.246</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>17</th>\n",
       "      <td>Gujarati</td>\n",
       "      <td>2.748</td>\n",
       "      <td>2.455</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>18</th>\n",
       "      <td>English</td>\n",
       "      <td>3.114</td>\n",
       "      <td>2.869</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>19</th>\n",
       "      <td>Dogri</td>\n",
       "      <td>2.531</td>\n",
       "      <td>2.252</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>20</th>\n",
       "      <td>Bodo</td>\n",
       "      <td>3.433</td>\n",
       "      <td>2.980</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>21</th>\n",
       "      <td>Bengali</td>\n",
       "      <td>2.972</td>\n",
       "      <td>2.682</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>22</th>\n",
       "      <td>Assamese</td>\n",
       "      <td>2.921</td>\n",
       "      <td>2.429</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Name  monolingual_loss  multilingual_loss\n",
       "0        Urdu             2.669              2.547\n",
       "1      Telugu             2.866              2.628\n",
       "2       Tamil             3.130              2.714\n",
       "3      Sindhi             2.677              2.593\n",
       "4     Santali             2.959              2.465\n",
       "5    Sanskrit             2.733              2.373\n",
       "6     Punjabi             2.910              2.651\n",
       "7        Odia             3.116              2.638\n",
       "8      Nepali             2.951              2.642\n",
       "9     Marathi             2.884              2.521\n",
       "10   Manipuri             2.935              2.576\n",
       "11  Malayalam             2.973              2.684\n",
       "12   Maithili             2.593              2.474\n",
       "13    Konkani             2.694              2.337\n",
       "14   Kashmiri             3.163              2.932\n",
       "15    Kannada             2.791              2.272\n",
       "16      Hindi             2.229              2.246\n",
       "17   Gujarati             2.748              2.455\n",
       "18    English             3.114              2.869\n",
       "19      Dogri             2.531              2.252\n",
       "20       Bodo             3.433              2.980\n",
       "21    Bengali             2.972              2.682\n",
       "22   Assamese             2.921              2.429"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mixed_loss =  pd.merge(unilingual_language_loss, multilingual_language_loss, on='Name')\n",
    "mixed_loss.columns = ['Name', 'monolingual_loss', 'multilingual_loss']\n",
    "mixed_loss['Name'] = mixed_loss['Name'].str.capitalize()\n",
    "mixed_loss"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "53309620",
   "metadata": {},
   "outputs": [],
   "source": [
    "mixed_loss = mixed_loss.set_index('Name')\n",
    "mixed_loss.index.name = None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "a9cb8936",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "mixed_loss.plot.barh(color=['lightcoral','lightseagreen'], figsize=(12, 10))\n",
    "plt.legend(loc=\"best\")\n",
    "plt.savefig('figures/mixed_loss_valid.png', dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1d2f1296",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

